Tensor product approach to modelling epidemics on networks

To improve mathematical models of epidemics it is essential to move beyond the traditional assumption of homogeneous well--mixed population and involve more precise information on the network of contacts and transport links by which a stochastic process of the epidemics spreads. In general, the number of states of the network grows exponentially with its size, and a master equation description suffers from the curse of dimensionality. Almost all methods widely used in practice are versions of the stochastic simulation algorithm (SSA), which is notoriously known for its slow convergence. In this paper we numerically solve the chemical master equation for an SIR model on a general network using recently proposed tensor product algorithms. In numerical experiments we show that tensor product algorithms converge much faster than SSA and deliver more accurate results, which becomes particularly important for uncovering the probabilities of rare events, e.g. for number of infected people to exceed a (high) threshold.

==> dat/sir/parse_chain08.sh <==
#!/bin/bash

for (( a=1; a<=10; a++ )); do
 aa=$(printf '%02d' ${a})
 inp="ssa_chain08_trajs.dat"
 out="ssa_chain08_traj${aa}.dat"
 col=$((a+1))
 cat ${inp} | awk -v c=$col '{ print $1, $c}' > ${out}
done

for (( a=1; a<=3; a++ )); do
 aa=$(printf '%02d' ${a})
 inp="ssa_chain08_means.dat"
 out1="ssa_chain08_mean${aa}.dat"
 out2="ssa_chain08_pmsd${aa}.dat"
 col1=$((2*a))
 col2=$((2*a+1))
 cat ${inp} | awk -v a=$col1 '{ print $1, $a}' > ${out1}
 cat ${inp} | awk -v a=$col1 -v b=$col2 '{ print $1, $a+$b}' > ${out2}
 cat ${inp} | awk -v a=$col1 -v b=$col2 '{ print $1, $a-$b}' | tac >> ${out2}
done

for (( a=4; a<=7; a++ )); do
 aa=$(printf '%02d' ${a})
 inp="ssa_chain08_igeq7.dat"
 out1="ssa_chain08_igeq7_prob${aa}.dat"
 out2="ssa_chain08_igeq7_pmsd${aa}.dat"
 col1=$((2*a-6))
 col2=$((2*a-5))
 cat ${inp} | awk -v a=$col1 '{ print $1, 1000*$a}' > ${out1}
 cat ${inp} | awk -v a=$col1 -v b=$col2 '{ print $1, 1000*($a+$b)}' > ${out2}
 cat ${inp} | awk -v a=$col1 -v b=$col2 '{ print $1, 1000*($a-$b)}' | tac >> ${out2}
done

a=0;
 aa=$(printf '%02d' ${a})
 inp="sir_chain08_means.dat"
 out1="sir_chain08_mean${aa}.dat"
 out2="sir_chain08_pmsd${aa}.dat"
 col1=2
 col2=3
 cat ${inp} | awk -v a=$col1 '{ print $1, $a}' > ${out1}
 cat ${inp} | awk -v a=$col1 -v b=$col2 '{ print $1, $a+$b}' > ${out2}
 cat ${inp} | awk -v a=$col1 -v b=$col2 '{ print $1, $a-$b}' | tac >> ${out2}

a=0;
 aa=$(printf '%02d' ${a})
 inp="tt_chain08_igeq7.dat"
 out1="tt_chain08_igeq7_prob.dat"
 out2="tt_chain08_igeq7_pmsd.dat"
 col1=2
 col2=3
 cat ${inp} | awk -v a=$col1 '{ print $1, 1000*$a}' > ${out1}
 cat ${inp} | awk -v a=$col1 -v b=$col2 '{ print $1, 1000*($a+$b)}' > ${out2}
 cat ${inp} | awk -v a=$col1 -v b=$col2 '{ print $1, 1000*($a-$b)}' | tac >> ${out2}

for a in chain16 ladder16; do
 inp="tt_${a}_means.dat"
 out1="tt_${a}_imean.dat"
 out2="tt_${a}_ipmsd.dat"
 col1=2
 col2=3
 cat ${inp} | awk -v a=$col1 '{ print $1, $a}' > ${out1}
 cat ${inp} | awk -v a=$col1 -v b=$col2 '{ print $1, ($a+$b)}' > ${out2}
 cat ${inp} | awk -v a=$col1 -v b=$col2 '{ print $1, ($a-$b)}' | tac >> ${out2}
 out1="tt_${a}_rmean.dat"
 out2="tt_${a}_rpmsd.dat"
 col1=4
 col2=5
 cat ${inp} | awk -v a=$col1 '{ print $1, $a}' > ${out1}
 cat ${inp} | awk -v a=$col1 -v b=$col2 '{ print $1, ($a+$b)}' > ${out2}
 cat ${inp} | awk -v a=$col1 -v b=$col2 '{ print $1, ($a-$b)}' | tac >> ${out2}
done


==> dat/sir/parse_chain09.sh <==
#!/bin/bash

for aa in 03 04 05 06; do
 for i in 6 8; do
  inp="ssa_chain09_igeq${i}_prob${aa}.dat"
  out="ssa_chain09_igeq${i}_prob${aa}_scaled.dat"
  cat ${inp} | awk -v a=2 '{ print $1, 1000*$a}' > ${out}
 done
done

for i in 6 8; do
 inp="tt_chain09_igeq${i}_prob.dat"
 out="tt_chain09_igeq${i}_prob_scaled.dat"
 cat ${inp} | awk -v a=2 '{ print $1, 1000*$a}' > ${out}
done

for i in 6 8; do
 inp="sir_chain09_igeq${i}_prob00.dat"
 out="sir_chain09_igeq${i}_prob00_scaled.dat"
 cat ${inp} | awk -v a=2 '{ print $1, 1000*$a}' > ${out}
done


==> dat/sir/parse_sw.sh <==
#!/bin/bash

awk '{printf "%8.4f  %12.8e\n", $1,$2*1e6}' tt7_sw50p3_pge40.dat        > tt7_sw50p3_pge40_scaled.dat
awk '{printf "%8.4f  %12.8e\n", $1,$2*1e6}' tt_sw50p0_pge40.dat         > tt_sw50p0_pge40_scaled.dat
awk '{printf "%8.4f  %12.8e\n", $1,$2*1e6}' ssa5e5_sw50p0_pge40.dat     > ssa5e5_sw50p0_pge40_scaled.dat
awk '{printf "%8.4f  %12.8e\n", $1,$2*1e6}' ssa_sw50p3_pge40.dat        > ssa_sw50p3_pge40_scaled.dat

